Lipschitz cutset for fractal graphs and applications to the spread of infections

We consider the fractal Sierpi\'{n}ski gasket or carpet graph in dimension $d\geq 2,$ denoted by $G$. At time $0$, we place a Poisson point process of particles onto the graph and let them perform independent simple random walks, which in this setting exhibit sub-diffusive behaviour. We generalise the concept of particle process dependent Lipschitz percolation to the (coarse graining of the) space-time graph $G\times \mathbb{R}$, where the opened/closed state of space-time cells is measurable with respect to the particle process inside the cell. We then provide an application of this generalised framework and prove the following: if particles can spread an infection when they share a site of $G$, and if they recover independently at some rate $\gamma>0$, then if $\gamma$ is sufficiently small, the infection started with a single infected particle survives indefinitely with positive probability.

==> Code/SierpinskiEvolution.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     22622,        469]
NotebookOptionsPosition[     21876,        447]
NotebookOutlinePosition[     22314,        464]
CellTagsIndexPosition[     22271,        461]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{
  RowBox[{"data", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"SierpinskiMesh", "[", 
      RowBox[{"4", ",", "2", ",", 
       RowBox[{"MeshCellHighlight", "->", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", 
            RowBox[{"{", 
             RowBox[{"64", ",", "74", ",", "80"}], "}"}]}], "}"}], "->", 
          "Black"}], "}"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
     RowBox[{"SierpinskiMesh", "[", 
      RowBox[{"4", ",", "2", ",", 
       RowBox[{"MeshCellHighlight", "->", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", 
             RowBox[{"{", 
              RowBox[{"64", ",", "74", ",", "80"}], "}"}]}], "}"}], "->", 
           "LightBlue"}], ",", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", 
             RowBox[{"{", 
              RowBox[{"19", ",", "74", ",", "75"}], "}"}]}], "}"}], "->", 
           "Black"}]}], "}"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
     RowBox[{"SierpinskiMesh", "[", 
      RowBox[{"4", ",", "2", ",", 
       RowBox[{"MeshCellHighlight", "->", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", 
             RowBox[{"{", 
              RowBox[{"19", ",", "74", ",", "75"}], "}"}]}], "}"}], "->", 
           "LightBlue"}], ",", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", 
             RowBox[{"{", 
              RowBox[{"20", ",", "21", ",", "73"}], "}"}]}], "}"}], "->", 
           "Black"}]}], "}"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
     RowBox[{"SierpinskiMesh", "[", 
      RowBox[{"4", ",", "2", ",", 
       RowBox[{"MeshCellHighlight", "->", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", 
             RowBox[{"{", 
              RowBox[{"20", ",", "21", ",", "73"}], "}"}]}], "}"}], "->", 
           "LightBlue"}], ",", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", 
             RowBox[{"{", 
              RowBox[{"20", ",", "26", ",", "46"}], "}"}]}], "}"}], "->", 
           "Black"}]}], "}"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
     RowBox[{"SierpinskiMesh", "[", 
      RowBox[{"4", ",", "2", ",", 
       RowBox[{"MeshCellHighlight", "->", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", 
             RowBox[{"{", 
              RowBox[{"20", ",", "26", ",", "46"}], "}"}]}], "}"}], "->", 
           "LightBlue"}], ",", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", 
             RowBox[{"{", 
              RowBox[{"23", ",", "25", ",", "27", ",", "48", ",", "47"}], 
              "}"}]}], "}"}], "->", "Black"}]}], "}"}]}]}], "]"}]}], "}"}]}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGCQAmIQfe6d2Tv2b28cha9lfADRvT0fvoLoc59SmDiANAO3
HjuIlpq1CkzXcWcKgOgT/lxyIHoN0151ED3/6QcNsPis3mtyXG8dtTnEb4Jo
Dc3QlyC6JGfKRxB9I/XxDxAddFj5F4g+s42zVR5Iz1wT0Q6ifbbcW6sApJk5
TNaB6L0r950G0eEct8C0Cu/EqyDaIHjBLRB91GqRvSKQVlj5zgFEf7pk6Qai
Wfri00D0thcF2WD6yolcEO1W4VYCom1nhYLpiBf1VSD6Sw9XI4jW2jOzFUQz
/HVoB8t/95gEotM8gsG0ZLjrbLC6/AvbQXTFLoUDIDpZev9pEP1LcuN1EP38
X/YtEJ0XU/gCRKekar0EqzfsfA+iozLrfoDoqb3shspAenPOXk8QveaETgCI
LuupAtMARlq4Fw==
  "],
 CellLabel->"In[14]:=",ExpressionUUID->"d32ab32f-3cce-40b2-b501-931d3440b3d6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   GraphicsBox[
    TagBox[
     DynamicModuleBox[{Typeset`mesh = {
      MeshRegion, {
       Properties -> {{2, 80} -> (MeshCellHighlight -> GrayLevel[0]), {2, 
           74} -> (MeshCellHighlight -> GrayLevel[0]), {2, 64} -> (
           MeshCellHighlight -> GrayLevel[0]), {2, Default} -> (
           MeshCellHighlight -> Automatic)}}}}, 
      TagBox[GraphicsComplexBox[CompressedData["
1:eJxtkz1Lw1AUQIuzTuIP8Aeoo3R6YHEpunQQZ8XZxUkHHdz8E8526aAiKNKh
0EId2hBCSEOb5jvph+4uKn158E4tlHJ67kfufS+bJ+e1s5VSqXT1+/37/f/T
EDrfi4eD4/TyuS7/b8K/wDckv0ruIb4D/kB+C9xBvabkrij635T3tt1OS+Xr
3ES+h/4ueIj+NrwD76K+iXgD8RbYRL6N+RzMY4HtpX0veCCK/W5UDu/qopjD
AHdkPVPl62yCWyLf2e2v1vo4n67qp/sevAVvwhvwX9jnHPyJfU7hZ/Bz7CtF
fA7OkD8B56g3xTwznNcEPEW+j/5j9AvhA3gf9WLEJ4iPwDHyQ8wT4PkjcLi0
X/0+Zrh/CTjHfUvBMXiC+5LjeTP4FD6Cj+ETeE/6ieShGLWN8vp3Jorz0tmV
86UqX2cfbMv5inN2RPW97VZuY1VP90N4Dz4EB4j34cfwhhBHp/vVrRHe14Hi
xX7G6v3W423EW+Lp8e36Yi1Q8+lso54L9lDPBQ/R3wEn4Bj5MfpFiA8RH+H5
A3CIev4S6/XG6Bco/gHY2jHp
        "], 
        {Hue[0.6, 0.3, 0.95], EdgeForm[Hue[0.6, 0.3, 0.75]], 
         TagBox[
          PolygonBox[{{1, 2, 3}, {5, 2, 4}, {6, 3, 5}, {9, 8, 7}, {4, 8, 
           10}, {10, 9, 11}, {12, 13, 14}, {15, 13, 6}, {11, 14, 15}, {18, 17,
            16}, {19, 17, 20}, {20, 18, 21}, {7, 22, 23}, {24, 22, 19}, {25, 
           23, 24}, {28, 27, 26}, {21, 27, 29}, {29, 28, 25}, {30, 31, 32}, {
           34, 31, 33}, {35, 32, 34}, {37, 36, 12}, {33, 36, 38}, {38, 37, 
           39}, {26, 40, 41}, {42, 40, 35}, {39, 41, 42}, {45, 44, 43}, {46, 
           44, 47}, {47, 45, 48}, {49, 50, 51}, {52, 50, 46}, {53, 51, 52}, {
           56, 55, 54}, {48, 55, 57}, {57, 56, 53}, {16, 58, 59}, {61, 58, 
           60}, {62, 59, 61}, {64, 63, 49}, {60, 63, 65}, {65, 64, 66}, {67, 
           68, 69}, {70, 68, 62}, {66, 69, 70}, {73, 72, 71}, {74, 72, 75}, {
           75, 73, 76}, {54, 77, 78}, {79, 77, 74}, {80, 78, 79}, {82, 81, 
           67}, {76, 81, 83}, {83, 82, 80}, {84, 85, 86}, {88, 85, 87}, {89, 
           86, 88}, {92, 91, 90}, {87, 91, 93}, {93, 92, 94}, {95, 96, 97}, {
           98, 96, 89}, {94, 97, 98}, {100, 99, 30}, {101, 99, 102}, {102, 
           100, 103}, {90, 104, 105}, {106, 104, 101}, {107, 105, 106}, {110, 
           109, 108}, {103, 109, 111}, {111, 110, 107}, {71, 112, 113}, {115, 
           112, 114}, {116, 113, 115}, {118, 117, 95}, {114, 117, 119}, {119, 
           118, 120}, {108, 121, 122}, {123, 121, 116}, {120, 122, 123}}],
          Annotation[#, "Geometry"]& ], {
          {GrayLevel[0], PolygonBox[{{100, 99, 30}}]}, 
          {GrayLevel[0], PolygonBox[{{115, 112, 114}}]}, 
          {GrayLevel[0], PolygonBox[{{123, 121, 116}}]}}}],
       MouseAppearanceTag["LinkHand"]],
      AllowKernelInitialization->False],
     "MeshGraphics",
     AutoDelete->True,
     Editable->False,
     Selectable->False],
    DefaultBaseStyle->{
     "MeshGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.1, 1, 0.7]}], 
   ",", 
   GraphicsBox[
    TagBox[
     DynamicModuleBox[{Typeset`mesh = {
      MeshRegion, {
       Properties -> {{2, 80} -> (MeshCellHighlight -> 
           RGBColor[0.87, 0.94, 1]), {2, 74} -> (MeshCellHighlight -> 
           GrayLevel[0]), {2, 64} -> (MeshCellHighlight -> 
           RGBColor[0.87, 0.94, 1]), {2, 19} -> (MeshCellHighlight -> 
           GrayLevel[0]), {2, 75} -> (MeshCellHighlight -> GrayLevel[0]), {
           2, Default} -> (MeshCellHighlight -> Automatic)}}}}, 
      TagBox[GraphicsComplexBox[CompressedData["
1:eJxtkz1Lw1AUQIuzTuIP8Aeoo3R6YHEpunQQZ8XZxUkHHdz8E8526aAiKNKh
0EId2hBCSEOb5jvph+4uKn158E4tlHJ67kfufS+bJ+e1s5VSqXT1+/37/f/T
EDrfi4eD4/TyuS7/b8K/wDckv0ruIb4D/kB+C9xBvabkrij635T3tt1OS+Xr
3ES+h/4ueIj+NrwD76K+iXgD8RbYRL6N+RzMY4HtpX0veCCK/W5UDu/qopjD
AHdkPVPl62yCWyLf2e2v1vo4n67qp/sevAVvwhvwX9jnHPyJfU7hZ/Bz7CtF
fA7OkD8B56g3xTwznNcEPEW+j/5j9AvhA3gf9WLEJ4iPwDHyQ8wT4PkjcLi0
X/0+Zrh/CTjHfUvBMXiC+5LjeTP4FD6Cj+ETeE/6ieShGLWN8vp3Jorz0tmV
86UqX2cfbMv5inN2RPW97VZuY1VP90N4Dz4EB4j34cfwhhBHp/vVrRHe14Hi
xX7G6v3W423EW+Lp8e36Yi1Q8+lso54L9lDPBQ/R3wEn4Bj5MfpFiA8RH+H5
A3CIev4S6/XG6Bco/gHY2jHp
        "], 
        {Hue[0.6, 0.3, 0.95], EdgeForm[Hue[0.6, 0.3, 0.75]], 
         TagBox[
          PolygonBox[{{1, 2, 3}, {5, 2, 4}, {6, 3, 5}, {9, 8, 7}, {4, 8, 
           10}, {10, 9, 11}, {12, 13, 14}, {15, 13, 6}, {11, 14, 15}, {18, 17,
            16}, {19, 17, 20}, {20, 18, 21}, {7, 22, 23}, {24, 22, 19}, {25, 
           23, 24}, {28, 27, 26}, {21, 27, 29}, {29, 28, 25}, {30, 31, 32}, {
           34, 31, 33}, {35, 32, 34}, {37, 36, 12}, {33, 36, 38}, {38, 37, 
           39}, {26, 40, 41}, {42, 40, 35}, {39, 41, 42}, {45, 44, 43}, {46, 
           44, 47}, {47, 45, 48}, {49, 50, 51}, {52, 50, 46}, {53, 51, 52}, {
           56, 55, 54}, {48, 55, 57}, {57, 56, 53}, {16, 58, 59}, {61, 58, 
           60}, {62, 59, 61}, {64, 63, 49}, {60, 63, 65}, {65, 64, 66}, {67, 
           68, 69}, {70, 68, 62}, {66, 69, 70}, {73, 72, 71}, {74, 72, 75}, {
           75, 73, 76}, {54, 77, 78}, {79, 77, 74}, {80, 78, 79}, {82, 81, 
           67}, {76, 81, 83}, {83, 82, 80}, {84, 85, 86}, {88, 85, 87}, {89, 
           86, 88}, {92, 91, 90}, {87, 91, 93}, {93, 92, 94}, {95, 96, 97}, {
           98, 96, 89}, {94, 97, 98}, {100, 99, 30}, {101, 99, 102}, {102, 
           100, 103}, {90, 104, 105}, {106, 104, 101}, {107, 105, 106}, {110, 
           109, 108}, {103, 109, 111}, {111, 110, 107}, {71, 112, 113}, {115, 
           112, 114}, {116, 113, 115}, {118, 117, 95}, {114, 117, 119}, {119, 
           118, 120}, {108, 121, 122}, {123, 121, 116}, {120, 122, 123}}],
          Annotation[#, "Geometry"]& ], {
          {GrayLevel[0], PolygonBox[{{30, 31, 32}}]}, 
          {RGBColor[0.87, 0.94, 1], PolygonBox[{{100, 99, 30}}]}, 
          {GrayLevel[0], PolygonBox[{{115, 112, 114}}]}, 
          {GrayLevel[0], PolygonBox[{{116, 113, 115}}]}, 
          {RGBColor[0.87, 0.94, 1], PolygonBox[{{123, 121, 116}}]}}}],
       MouseAppearanceTag["LinkHand"]],
      AllowKernelInitialization->False],
     "MeshGraphics",
     AutoDelete->True,
     Editable->False,
     Selectable->False],
    DefaultBaseStyle->{
     "MeshGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.1, 1, 0.7]}], 
   ",", 
   GraphicsBox[
    TagBox[
     DynamicModuleBox[{Typeset`mesh = {
      MeshRegion, {
       Properties -> {{2, 74} -> (MeshCellHighlight -> 
           RGBColor[0.87, 0.94, 1]), {2, 19} -> (MeshCellHighlight -> 
           RGBColor[0.87, 0.94, 1]), {2, 21} -> (MeshCellHighlight -> 
           GrayLevel[0]), {2, 20} -> (MeshCellHighlight -> GrayLevel[0]), {2, 
           73} -> (MeshCellHighlight -> GrayLevel[0]), {2, 75} -> (
           MeshCellHighlight -> RGBColor[0.87, 0.94, 1]), {2, Default} -> (
           MeshCellHighlight -> Automatic)}}}}, 
      TagBox[GraphicsComplexBox[CompressedData["
1:eJxtkz1Lw1AUQIuzTuIP8Aeoo3R6YHEpunQQZ8XZxUkHHdz8E8526aAiKNKh
0EId2hBCSEOb5jvph+4uKn158E4tlHJ67kfufS+bJ+e1s5VSqXT1+/37/f/T
EDrfi4eD4/TyuS7/b8K/wDckv0ruIb4D/kB+C9xBvabkrij635T3tt1OS+Xr
3ES+h/4ueIj+NrwD76K+iXgD8RbYRL6N+RzMY4HtpX0veCCK/W5UDu/qopjD
AHdkPVPl62yCWyLf2e2v1vo4n67qp/sevAVvwhvwX9jnHPyJfU7hZ/Bz7CtF
fA7OkD8B56g3xTwznNcEPEW+j/5j9AvhA3gf9WLEJ4iPwDHyQ8wT4PkjcLi0
X/0+Zrh/CTjHfUvBMXiC+5LjeTP4FD6Cj+ETeE/6ieShGLWN8vp3Jorz0tmV
86UqX2cfbMv5inN2RPW97VZuY1VP90N4Dz4EB4j34cfwhhBHp/vVrRHe14Hi
xX7G6v3W423EW+Lp8e36Yi1Q8+lso54L9lDPBQ/R3wEn4Bj5MfpFiA8RH+H5
A3CIev4S6/XG6Bco/gHY2jHp
        "], 
        {Hue[0.6, 0.3, 0.95], EdgeForm[Hue[0.6, 0.3, 0.75]], 
         TagBox[
          PolygonBox[{{1, 2, 3}, {5, 2, 4}, {6, 3, 5}, {9, 8, 7}, {4, 8, 
           10}, {10, 9, 11}, {12, 13, 14}, {15, 13, 6}, {11, 14, 15}, {18, 17,
            16}, {19, 17, 20}, {20, 18, 21}, {7, 22, 23}, {24, 22, 19}, {25, 
           23, 24}, {28, 27, 26}, {21, 27, 29}, {29, 28, 25}, {30, 31, 32}, {
           34, 31, 33}, {35, 32, 34}, {37, 36, 12}, {33, 36, 38}, {38, 37, 
           39}, {26, 40, 41}, {42, 40, 35}, {39, 41, 42}, {45, 44, 43}, {46, 
           44, 47}, {47, 45, 48}, {49, 50, 51}, {52, 50, 46}, {53, 51, 52}, {
           56, 55, 54}, {48, 55, 57}, {57, 56, 53}, {16, 58, 59}, {61, 58, 
           60}, {62, 59, 61}, {64, 63, 49}, {60, 63, 65}, {65, 64, 66}, {67, 
           68, 69}, {70, 68, 62}, {66, 69, 70}, {73, 72, 71}, {74, 72, 75}, {
           75, 73, 76}, {54, 77, 78}, {79, 77, 74}, {80, 78, 79}, {82, 81, 
           67}, {76, 81, 83}, {83, 82, 80}, {84, 85, 86}, {88, 85, 87}, {89, 
           86, 88}, {92, 91, 90}, {87, 91, 93}, {93, 92, 94}, {95, 96, 97}, {
           98, 96, 89}, {94, 97, 98}, {100, 99, 30}, {101, 99, 102}, {102, 
           100, 103}, {90, 104, 105}, {106, 104, 101}, {107, 105, 106}, {110, 
           109, 108}, {103, 109, 111}, {111, 110, 107}, {71, 112, 113}, {115, 
           112, 114}, {116, 113, 115}, {118, 117, 95}, {114, 117, 119}, {119, 
           118, 120}, {108, 121, 122}, {123, 121, 116}, {120, 122, 123}}],
          Annotation[#, "Geometry"]& ], {
          {RGBColor[0.87, 0.94, 1], PolygonBox[{{30, 31, 32}}]}, 
          {GrayLevel[0], PolygonBox[{{34, 31, 33}}]}, 
          {GrayLevel[0], PolygonBox[{{35, 32, 34}}]}, 
          {GrayLevel[0], PolygonBox[{{71, 112, 113}}]}, 
          {RGBColor[0.87, 0.94, 1], PolygonBox[{{115, 112, 114}}]}, 
          {RGBColor[0.87, 0.94, 1], PolygonBox[{{116, 113, 115}}]}}}],
       MouseAppearanceTag["LinkHand"]],
      AllowKernelInitialization->False],
     "MeshGraphics",
     AutoDelete->True,
     Editable->False,
     Selectable->False],
    DefaultBaseStyle->{
     "MeshGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.1, 1, 0.7]}], 
   ",", 
   GraphicsBox[
    TagBox[
     DynamicModuleBox[{Typeset`mesh = {
      MeshRegion, {
       Properties -> {{2, 46} -> (MeshCellHighlight -> GrayLevel[0]), {2, 
           21} -> (MeshCellHighlight -> RGBColor[0.87, 0.94, 1]), {2, 20} -> (
           MeshCellHighlight -> GrayLevel[0]), {2, 73} -> (MeshCellHighlight -> 
           RGBColor[0.87, 0.94, 1]), {2, 26} -> (MeshCellHighlight -> 
           GrayLevel[0]), {2, Default} -> (MeshCellHighlight -> 
           Automatic)}}}}, 
      TagBox[GraphicsComplexBox[CompressedData["
1:eJxtkz1Lw1AUQIuzTuIP8Aeoo3R6YHEpunQQZ8XZxUkHHdz8E8526aAiKNKh
0EId2hBCSEOb5jvph+4uKn158E4tlHJ67kfufS+bJ+e1s5VSqXT1+/37/f/T
EDrfi4eD4/TyuS7/b8K/wDckv0ruIb4D/kB+C9xBvabkrij635T3tt1OS+Xr
3ES+h/4ueIj+NrwD76K+iXgD8RbYRL6N+RzMY4HtpX0veCCK/W5UDu/qopjD
AHdkPVPl62yCWyLf2e2v1vo4n67qp/sevAVvwhvwX9jnHPyJfU7hZ/Bz7CtF
fA7OkD8B56g3xTwznNcEPEW+j/5j9AvhA3gf9WLEJ4iPwDHyQ8wT4PkjcLi0
X/0+Zrh/CTjHfUvBMXiC+5LjeTP4FD6Cj+ETeE/6ieShGLWN8vp3Jorz0tmV
86UqX2cfbMv5inN2RPW97VZuY1VP90N4Dz4EB4j34cfwhhBHp/vVrRHe14Hi
xX7G6v3W423EW+Lp8e36Yi1Q8+lso54L9lDPBQ/R3wEn4Bj5MfpFiA8RH+H5
A3CIev4S6/XG6Bco/gHY2jHp
        "], 
        {Hue[0.6, 0.3, 0.95], EdgeForm[Hue[0.6, 0.3, 0.75]], 
         TagBox[
          PolygonBox[{{1, 2, 3}, {5, 2, 4}, {6, 3, 5}, {9, 8, 7}, {4, 8, 
           10}, {10, 9, 11}, {12, 13, 14}, {15, 13, 6}, {11, 14, 15}, {18, 17,
            16}, {19, 17, 20}, {20, 18, 21}, {7, 22, 23}, {24, 22, 19}, {25, 
           23, 24}, {28, 27, 26}, {21, 27, 29}, {29, 28, 25}, {30, 31, 32}, {
           34, 31, 33}, {35, 32, 34}, {37, 36, 12}, {33, 36, 38}, {38, 37, 
           39}, {26, 40, 41}, {42, 40, 35}, {39, 41, 42}, {45, 44, 43}, {46, 
           44, 47}, {47, 45, 48}, {49, 50, 51}, {52, 50, 46}, {53, 51, 52}, {
           56, 55, 54}, {48, 55, 57}, {57, 56, 53}, {16, 58, 59}, {61, 58, 
           60}, {62, 59, 61}, {64, 63, 49}, {60, 63, 65}, {65, 64, 66}, {67, 
           68, 69}, {70, 68, 62}, {66, 69, 70}, {73, 72, 71}, {74, 72, 75}, {
           75, 73, 76}, {54, 77, 78}, {79, 77, 74}, {80, 78, 79}, {82, 81, 
           67}, {76, 81, 83}, {83, 82, 80}, {84, 85, 86}, {88, 85, 87}, {89, 
           86, 88}, {92, 91, 90}, {87, 91, 93}, {93, 92, 94}, {95, 96, 97}, {
           98, 96, 89}, {94, 97, 98}, {100, 99, 30}, {101, 99, 102}, {102, 
           100, 103}, {90, 104, 105}, {106, 104, 101}, {107, 105, 106}, {110, 
           109, 108}, {103, 109, 111}, {111, 110, 107}, {71, 112, 113}, {115, 
           112, 114}, {116, 113, 115}, {118, 117, 95}, {114, 117, 119}, {119, 
           118, 120}, {108, 121, 122}, {123, 121, 116}, {120, 122, 123}}],
          Annotation[#, "Geometry"]& ], {
          {GrayLevel[0], PolygonBox[{{34, 31, 33}}]}, 
          {RGBColor[0.87, 0.94, 1], PolygonBox[{{35, 32, 34}}]}, 
          {GrayLevel[0], PolygonBox[{{42, 40, 35}}]}, 
          {GrayLevel[0], PolygonBox[{{73, 72, 71}}]}, 
          {RGBColor[0.87, 0.94, 1], PolygonBox[{{71, 112, 113}}]}}}],
       MouseAppearanceTag["LinkHand"]],
      AllowKernelInitialization->False],
     "MeshGraphics",
     AutoDelete->True,
     Editable->False,
     Selectable->False],
    DefaultBaseStyle->{
     "MeshGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.1, 1, 0.7]}], 
   ",", 
   GraphicsBox[
    TagBox[
     DynamicModuleBox[{Typeset`mesh = {
      MeshRegion, {
       Properties -> {{2, 47} -> (MeshCellHighlight -> GrayLevel[0]), {2, 
           46} -> (MeshCellHighlight -> RGBColor[0.87, 0.94, 1]), {2, 20} -> (
           MeshCellHighlight -> RGBColor[0.87, 0.94, 1]), {2, 27} -> (
           MeshCellHighlight -> GrayLevel[0]), {2, 48} -> (MeshCellHighlight -> 
           GrayLevel[0]), {2, 23} -> (MeshCellHighlight -> GrayLevel[0]), {2, 
           25} -> (MeshCellHighlight -> GrayLevel[0]), {2, 26} -> (
           MeshCellHighlight -> RGBColor[0.87, 0.94, 1]), {2, Default} -> (
           MeshCellHighlight -> Automatic)}}}}, 
      TagBox[GraphicsComplexBox[CompressedData["
1:eJxtkz1Lw1AUQIuzTuIP8Aeoo3R6YHEpunQQZ8XZxUkHHdz8E8526aAiKNKh
0EId2hBCSEOb5jvph+4uKn158E4tlHJ67kfufS+bJ+e1s5VSqXT1+/37/f/T
EDrfi4eD4/TyuS7/b8K/wDckv0ruIb4D/kB+C9xBvabkrij635T3tt1OS+Xr
3ES+h/4ueIj+NrwD76K+iXgD8RbYRL6N+RzMY4HtpX0veCCK/W5UDu/qopjD
AHdkPVPl62yCWyLf2e2v1vo4n67qp/sevAVvwhvwX9jnHPyJfU7hZ/Bz7CtF
fA7OkD8B56g3xTwznNcEPEW+j/5j9AvhA3gf9WLEJ4iPwDHyQ8wT4PkjcLi0
X/0+Zrh/CTjHfUvBMXiC+5LjeTP4FD6Cj+ETeE/6ieShGLWN8vp3Jorz0tmV
86UqX2cfbMv5inN2RPW97VZuY1VP90N4Dz4EB4j34cfwhhBHp/vVrRHe14Hi
xX7G6v3W423EW+Lp8e36Yi1Q8+lso54L9lDPBQ/R3wEn4Bj5MfpFiA8RH+H5
A3CIev4S6/XG6Bco/gHY2jHp
        "], 
        {Hue[0.6, 0.3, 0.95], EdgeForm[Hue[0.6, 0.3, 0.75]], 
         TagBox[
          PolygonBox[{{1, 2, 3}, {5, 2, 4}, {6, 3, 5}, {9, 8, 7}, {4, 8, 
           10}, {10, 9, 11}, {12, 13, 14}, {15, 13, 6}, {11, 14, 15}, {18, 17,
            16}, {19, 17, 20}, {20, 18, 21}, {7, 22, 23}, {24, 22, 19}, {25, 
           23, 24}, {28, 27, 26}, {21, 27, 29}, {29, 28, 25}, {30, 31, 32}, {
           34, 31, 33}, {35, 32, 34}, {37, 36, 12}, {33, 36, 38}, {38, 37, 
           39}, {26, 40, 41}, {42, 40, 35}, {39, 41, 42}, {45, 44, 43}, {46, 
           44, 47}, {47, 45, 48}, {49, 50, 51}, {52, 50, 46}, {53, 51, 52}, {
           56, 55, 54}, {48, 55, 57}, {57, 56, 53}, {16, 58, 59}, {61, 58, 
           60}, {62, 59, 61}, {64, 63, 49}, {60, 63, 65}, {65, 64, 66}, {67, 
           68, 69}, {70, 68, 62}, {66, 69, 70}, {73, 72, 71}, {74, 72, 75}, {
           75, 73, 76}, {54, 77, 78}, {79, 77, 74}, {80, 78, 79}, {82, 81, 
           67}, {76, 81, 83}, {83, 82, 80}, {84, 85, 86}, {88, 85, 87}, {89, 
           86, 88}, {92, 91, 90}, {87, 91, 93}, {93, 92, 94}, {95, 96, 97}, {
           98, 96, 89}, {94, 97, 98}, {100, 99, 30}, {101, 99, 102}, {102, 
           100, 103}, {90, 104, 105}, {106, 104, 101}, {107, 105, 106}, {110, 
           109, 108}, {103, 109, 111}, {111, 110, 107}, {71, 112, 113}, {115, 
           112, 114}, {116, 113, 115}, {118, 117, 95}, {114, 117, 119}, {119, 
           118, 120}, {108, 121, 122}, {123, 121, 116}, {120, 122, 123}}],
          Annotation[#, "Geometry"]& ], {
          {RGBColor[0.87, 0.94, 1], PolygonBox[{{34, 31, 33}}]}, 
          {GrayLevel[0], PolygonBox[{{33, 36, 38}}]}, 
          {GrayLevel[0], PolygonBox[{{26, 40, 41}}]}, 
          {RGBColor[0.87, 0.94, 1], PolygonBox[{{42, 40, 35}}]}, 
          {GrayLevel[0], PolygonBox[{{39, 41, 42}}]}, 
          {RGBColor[0.87, 0.94, 1], PolygonBox[{{73, 72, 71}}]}, 
          {GrayLevel[0], PolygonBox[{{74, 72, 75}}]}, 
          {GrayLevel[0], PolygonBox[{{75, 73, 76}}]}}}],
       MouseAppearanceTag["LinkHand"]],
      AllowKernelInitialization->False],
     "MeshGraphics",
     AutoDelete->True,
     Editable->False,
     Selectable->False],
    DefaultBaseStyle->{
     "MeshGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.1, 1, 0.7]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.897629262486187*^9, 3.897629317767535*^9, 
  3.897629355326023*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"a966031f-38e8-4d6c-a365-f8fc2cc53b60"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Export", "[", 
    RowBox[{
     RowBox[{"\"\<SierpinskiEvolution\>\"", "<>", 
      RowBox[{"ToString", "[", "#", "]"}], "<>", "\"\<.png\>\""}], ",", 
     RowBox[{"data", "[", 
      RowBox[{"[", "#", "]"}], "]"}], ",", 
     RowBox[{"Background", "->", "None"}]}], "]"}], "&"}], "/@", 
  RowBox[{"Range", "[", 
   RowBox[{"Length", "[", "data", "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.897629319946868*^9, 3.897629344885219*^9}, {
  3.897629400611609*^9, 3.897629410155987*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"edbd3993-69e3-456f-b43d-03c63e63217d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\<\"SierpinskiEvolution1.png\"\>", 
   ",", "\<\"SierpinskiEvolution2.png\"\>", 
   ",", "\<\"SierpinskiEvolution3.png\"\>", 
   ",", "\<\"SierpinskiEvolution4.png\"\>", 
   ",", "\<\"SierpinskiEvolution5.png\"\>"}], "}"}]], "Output",
 CellChangeTimes->{3.89762935800708*^9, 3.897629411827723*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"59baea85-196e-42df-a030-926e98fb9e4a"]
}, Open  ]]
},
WindowSize->{808, 816},
WindowMargins->{{Automatic, 247}, {Automatic, 0}},
TaggingRules-><|"TryRealOnly" -> False|>,
FrontEndVersion->"13.2 for Mac OS X ARM (64-bit) (January 30, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"9e2d8a15-033e-400e-bd1d-7b0f69978efb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 3513, 94, 220, "Input",ExpressionUUID->"d32ab32f-3cce-40b2-b501-931d3440b3d6"],
Cell[4096, 118, 16565, 293, 366, "Output",ExpressionUUID->"a966031f-38e8-4d6c-a365-f8fc2cc53b60"]
}, Open  ]],
Cell[CellGroupData[{
Cell[20698, 416, 743, 18, 73, "Input",ExpressionUUID->"edbd3993-69e3-456f-b43d-03c63e63217d"],
Cell[21444, 436, 416, 8, 56, "Output",ExpressionUUID->"59baea85-196e-42df-a030-926e98fb9e4a"]
}, Open  ]]
}
]
*)


